Meson mass spectrum in Ising Field Theory

We study the two-particle approximation of the Ising Field Theory (IFT), formulated in terms of the Bethe-Salpeter (BS) equation. Derived by Fonseca and Zamolodchikov as a systematic realization of the McCoy-Wu approach, this equation captures confinement by modeling ``mesons'' as bound states of two Majorana fermions (``quarks''), in a way analogous to the integral equation in the 't Hooft model. Despite its approximate nature, the BS equation provides remarkably accurate predictions for the mass spectrum of stable mesons across a wide range of parameters. Motivated by the striking structural similarity between the BS equation in IFT and the 't Hooft equation in two-dimensional QCD, we develop a new non-perturbative analytical framework inspired by the method of Fateev, Lukyanov, and Zamolodchikov (FLZ). Within this approach, we compute spectral sums and systematically derive the large-$n$ WKB expansion for the Bethe-Salpeter equation, which governs the spectrum of an infinite tower of mesons. We further examine how our analytical results capture the known behavior of the spectrum in well-studied asymptotic regimes, such as the $E_8$ limit and the free-fermion point, where exact solutions are available for comparison. Finally, we discuss how the obtained spectral data admit a natural analytic continuation to complex values of the parameters -- an extension that was one of the primary motivations for this work.

==> Phi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52973,       1460]
NotebookOptionsPosition[     51397,       1434]
NotebookOutlinePosition[     51779,       1449]
CellTagsIndexPosition[     51736,       1446]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Even", " ", "\[CapitalPhi]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961226022459629*^9, 
  3.9612260391771812`*^9}},ExpressionUUID->"c503c641-ca6f-4ebc-b122-\
614a2982bf2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "0"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "l", " ", "\[Alpha]"}], 
     SuperscriptBox["\[Pi]", "2"]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{
      SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.961226059921749*^9, 
  3.961226114845546*^9}},ExpressionUUID->"14efd668-1c75-451f-9f8d-\
ee71e353a698"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "1"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["3", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Pi]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.961226130104145*^9, 
  3.961226153654541*^9}},ExpressionUUID->"dde76711-6e9d-4ccd-90df-\
3cecdebdd562"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "2"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "l"}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"11", " ", "\[Alpha]"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.961226132721505*^9, 3.961226132818913*^9}, {
  3.9612261700111647`*^9, 3.961226175862198*^9}, {3.9612433408149223`*^9, 
  3.961243384892708*^9}},ExpressionUUID->"37e0260a-1229-4fb7-8d48-\
e1a72ea38553"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "3"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["l", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"7", " ", "\[Alpha]"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "63"}], " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"76", " ", "\[Alpha]"}], "+", 
        RowBox[{"71", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", "\[Alpha]"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "8"]}]]}]}]], "Input",
 CellChangeTimes->{{3.961226134535646*^9, 3.961226134660306*^9}, 
   3.961226473561791*^9, {3.9612267062118998`*^9, 
   3.961226708524358*^9}},ExpressionUUID->"3b6f2e2c-b6fe-426c-8045-\
9d7d3fbc52cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "4"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["l", "3"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "8"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "\[Alpha]"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "+", 
   FractionBox[
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"312", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"17", " ", "\[Alpha]"}], "-", 
             RowBox[{"32", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"Log", "[", "8", "]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "16", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "\[Alpha]"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"608", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"693", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
      RowBox[{"1640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"112", " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "+", 
      RowBox[{"624", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "337"}], "+", 
         RowBox[{"816", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"43", "+", 
         RowBox[{"64", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "32", "]"}]}], "-", 
      RowBox[{"420", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"78", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"17", " ", "\[Alpha]"}], "-", 
            RowBox[{"32", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "8", "]"}], " ", 
          RowBox[{"Log", "[", "16", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Log", "[", "64", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9612261378883533`*^9, 3.961226137999992*^9}, 
   3.961227037050933*^9},ExpressionUUID->"6f78085e-1347-4f2b-b461-\
a34f4e0b8e12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "5"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  " ", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["l", "4"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3840"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"35", " ", "\[Alpha]"}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"11520", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"15360", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "44640"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"85", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"92", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "53"}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"35", " ", "\[Alpha]"}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"15360", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"15360", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"411", "+", 
         RowBox[{"476", " ", "\[Alpha]"}], "-", 
         RowBox[{"372", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"378", "-", 
            RowBox[{"680", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"240", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"368", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"93", "-", 
            RowBox[{"424", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"35", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"31", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"85", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "-", 
            RowBox[{"92", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "53"}], "+", 
               RowBox[{"70", " ", 
                RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"23", "+", 
         RowBox[{"35", " ", "\[Alpha]"}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"15360", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11394", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"224952", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"211680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"8064", " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"49724", "-", 
         RowBox[{"57120", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"980", "-", 
         RowBox[{"2592", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"25", "-", 
         RowBox[{"189", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"170", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"949", "-", 
         RowBox[{"2466", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"1116", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "34"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"279", "-", 
            RowBox[{"636", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "4", "]"}]}], "+", 
         RowBox[{"343", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
          RowBox[{"Log", "[", "16", "]"}], " ", 
          RowBox[{"Log", "[", "64", "]"}]}], "-", 
         RowBox[{"119", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"90", "-", 
               RowBox[{"46", " ", 
                RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "16", "]"}]}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "411"}], "-", 
         RowBox[{"476", " ", "\[Alpha]"}], "+", 
         RowBox[{"372", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"378", "-", 
            RowBox[{"680", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"240", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"93", "-", 
            RowBox[{"424", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "23"}], "+", 
            RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], "-", 
         RowBox[{"35", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"2790", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"30", "+", 
         RowBox[{"106", " ", "\[Alpha]"}], "+", 
         RowBox[{"85", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"140", " ", "\[Alpha]", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"92", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"1380", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"2100", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
      RowBox[{"8160", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"11760", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.961226143040896*^9, 3.9612261431476173`*^9}, 
   3.961227052114664*^9, 3.961227093815611*^9, {3.961227370438821*^9, 
   3.96122737076742*^9}, 3.961227455811771*^9, 3.961227502009515*^9, {
   3.961227580453883*^9, 
   3.961227591371746*^9}},ExpressionUUID->"cec1fb62-6f3f-489e-9c2c-\
4250e5074b75"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Odd", " ", "\[CapitalPhi]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961227630330472*^9, 
  3.9612276323303013`*^9}},ExpressionUUID->"00a6f63a-3510-441e-92ac-\
de2637cd5087"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalPhi]", "0"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
   
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "l", " ", "\[Alpha]"}], 
      SuperscriptBox["\[Pi]", "2"]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{
       SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9612276396367283`*^9, 3.961227666430387*^9}, 
   3.961227797684692*^9},ExpressionUUID->"277ca326-df3c-4afc-a29c-\
78828eb4b798"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "1"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["\[Alpha]", "2"], 
   SuperscriptBox["\[Pi]", "4"]]}]], "Input",
 CellChangeTimes->{{3.9612276519791594`*^9, 3.961227668668427*^9}, 
   3.9612278057843857`*^9},ExpressionUUID->"d309784a-7283-4575-baeb-\
20ce8faa7734"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "2"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "l"}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "44"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.961227655028174*^9, 3.961227671628372*^9}, 
   3.961227836634433*^9},ExpressionUUID->"3c1488b2-11e7-43b3-b79b-\
935350950b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "3"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"75", " ", 
      SuperscriptBox["l", "2"]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "6"]}]]}], "+", 
   FractionBox[
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{"652", "+", 
       RowBox[{"928", " ", "\[Alpha]"}], "-", 
       RowBox[{"300", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"75", " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"135", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["\[Alpha]", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"293", "+", 
           RowBox[{"1280", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"8", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"197", "-", 
              RowBox[{"174", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "326"}], "+", 
              RowBox[{"75", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"163", "+", 
           RowBox[{"232", " ", "\[Alpha]"}], "-", 
           RowBox[{"75", " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"75", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    RowBox[{"12288", " ", 
     SuperscriptBox["\[Pi]", "8"]}]]}]}]], "Input",
 CellChangeTimes->{{3.961227657638328*^9, 3.961227673798437*^9}, 
   3.9612278497591467`*^9, 
   3.9612279256932287`*^9},ExpressionUUID->"57e9e1bb-b422-4c32-a920-\
914e78c8a6ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "4"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"495", " ", 
     SuperscriptBox["l", "3"]}], 
    RowBox[{"2048", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5276", "+", 
       RowBox[{"7200", " ", "\[Alpha]"}], "-", 
       RowBox[{"1980", " ", 
        RowBox[{"Log", "[", "4", "]"}]}], "+", 
       RowBox[{"495", " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"8192", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5237"}], "+", 
          RowBox[{"1215", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"7914", " ", 
           RowBox[{"Log", "[", "4", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "64"}], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"95", "+", 
                RowBox[{"72", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"3600", " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "4", "]"}]}], "-", 
             RowBox[{"495", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"3", " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1319", "+", 
             RowBox[{"1800", " ", "\[Alpha]"}], "-", 
             RowBox[{"495", " ", 
              RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"495", " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"32768", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"131072", " ", 
      SuperscriptBox["\[Pi]", "10"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"896", " ", 
          SuperscriptBox["\[Alpha]", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3163", "+", 
            RowBox[{"2976", " ", "\[Alpha]"}], "-", 
            RowBox[{"1215", " ", 
             RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"159", "+", 
            RowBox[{"8", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"719", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"845", "+", 
                  RowBox[{"476", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"5237", " ", 
             RowBox[{"Log", "[", "4", "]"}]}], "-", 
            RowBox[{"192", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"95", "+", 
               RowBox[{"72", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "4", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1319", "+", 
               RowBox[{"1800", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
            RowBox[{"495", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "4", "]"}], "3"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"161280", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5237"}], "+", 
               RowBox[{"1215", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"7914", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "64"}], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"95", "+", 
                    RowBox[{"72", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"3600", " ", "\[Alpha]", " ", 
                   RowBox[{"Log", "[", "4", "]"}]}], "-", 
                  RowBox[{"495", " ", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5276", "+", 
               RowBox[{"7200", " ", "\[Alpha]"}], "-", 
               RowBox[{"1980", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"165", " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5760", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.961227659775408*^9, 3.9612276758899727`*^9}, 
   3.961227883019494*^9},ExpressionUUID->"01aaa66c-67c0-4700-8161-\
51a12f764e60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "5"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4035", " ", 
      SuperscriptBox["l", "4"]}], 
     RowBox[{"16384", " ", 
      SuperscriptBox["\[Pi]", "10"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10907", "+", 
          RowBox[{"14952", " ", "\[Alpha]"}], "-", 
          RowBox[{"8070", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"15494400", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"62914560", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90432000", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"7680", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"54979", "+", 
          RowBox[{"92", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"1901", "+", 
             RowBox[{"1404", " ", "\[Alpha]"}]}], ")"}]}], "-", 
          RowBox[{"130884", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"179424", " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"48420", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"11520", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"10907", "+", 
          RowBox[{"14952", " ", "\[Alpha]"}], "-", 
          RowBox[{"4035", " ", 
           RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
       RowBox[{"5810400", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"62914560", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"62914560", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "46080"}], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"10795", "+", 
         RowBox[{"11128", " ", "\[Alpha]"}], "-", 
         RowBox[{"7850", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"15360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"12541", "+", 
         RowBox[{"92236", " ", "\[Alpha]"}], "+", 
         RowBox[{"171224", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"92160", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"10907", "+", 
            RowBox[{"14952", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"32280", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"]}]}], ")"}]}], "-", 
      RowBox[{"15360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"54979", "+", 
         RowBox[{"92", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1901", "+", 
            RowBox[{"1404", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "4", "]"}]}], "-", 
      RowBox[{"3840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "54979"}], "+", 
         RowBox[{"11775", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"48420", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"43723", "+", 
            RowBox[{"32292", " ", "\[Alpha]"}], "-", 
            RowBox[{"22428", " ", 
             RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"65442", " ", 
          RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"10907", "+", 
         RowBox[{"14952", " ", "\[Alpha]"}], "-", 
         RowBox[{"8070", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"968400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"9907200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"62914560", " ", 
      SuperscriptBox["\[Pi]", "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"20616960", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"446963200", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"29548800", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "+", 
      RowBox[{"526983168", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"33030144", " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "+", 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"517511", "-", 
         RowBox[{"500760", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"385259520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"460800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2159"}], "+", 
         RowBox[{"785", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"30720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1213", "+", 
            RowBox[{"16", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"539", "+", 
               RowBox[{"4", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"203", "+", 
                  RowBox[{"88", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"23059", "+", 
            RowBox[{"42806", " ", "\[Alpha]"}], "+", 
            RowBox[{"23040", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"54979", "+", 
            RowBox[{"92", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1901", "+", 
               RowBox[{"1404", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"10907", "+", 
            RowBox[{"14952", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
         RowBox[{"8070", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}]}], ")"}]}], "-", 
      RowBox[{"48157440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"15360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"23059", "+", 
            RowBox[{"42806", " ", "\[Alpha]"}], "+", 
            RowBox[{"23040", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"44856", " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"8070", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"10795", "+", 
         RowBox[{"11128", " ", "\[Alpha]"}], "-", 
         RowBox[{"3925", " ", 
          RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"211119360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"353280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1901", "+", 
         RowBox[{"1404", " ", "\[Alpha]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"251297280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"69350400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"26389920", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"5652000", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"44160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1901", "+", 
         RowBox[{"1404", " ", "\[Alpha]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"62824320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"86123520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"23241600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"2617680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"3588480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
      RowBox[{"1936800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
      RowBox[{"60525", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "-", 
      RowBox[{"2476800", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
       RowBox[{
        SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"25635840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"35389440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"19814400", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.961227661854491*^9, 3.961227678138114*^9}, 
   3.961227948134141*^9},ExpressionUUID->"48ae6935-6daf-4575-9022-\
14e8cc7dd8bd"]
},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67ab6dce-f935-45e0-8633-3466b7766e74"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 5, 28, "Input",ExpressionUUID->"c503c641-ca6f-4ebc-b122-614a2982bf2a"],
Cell[778, 27, 613, 19, 46, "Input",ExpressionUUID->"14efd668-1c75-451f-9f8d-ee71e353a698"],
Cell[1394, 48, 459, 14, 46, "Input",ExpressionUUID->"dde76711-6e9d-4ccd-90df-3cecdebdd562"],
Cell[1856, 64, 1078, 31, 46, "Input",ExpressionUUID->"37e0260a-1229-4fb7-8d48-e1a72ea38553"],
Cell[2937, 97, 2335, 68, 84, "Input",ExpressionUUID->"3b6f2e2c-b6fe-426c-8045-9d7d3fbc52cd"],
Cell[5275, 167, 6266, 174, 236, "Input",ExpressionUUID->"6f78085e-1347-4f2b-b461-a34f4e0b8e12"],
Cell[11544, 343, 13694, 370, 607, "Input",ExpressionUUID->"cec1fb62-6f3f-489e-9c2c-4250e5074b75"],
Cell[25241, 715, 216, 5, 30, "Input",ExpressionUUID->"00a6f63a-3510-441e-92ac-de2637cd5087"],
Cell[25460, 722, 693, 21, 77, "Input",ExpressionUUID->"277ca326-df3c-4afc-a29c-78828eb4b798"],
Cell[26156, 745, 382, 10, 52, "Input",ExpressionUUID->"d309784a-7283-4575-baeb-20ce8faa7734"],
Cell[26541, 757, 1035, 30, 53, "Input",ExpressionUUID->"3c1488b2-11e7-43b3-b79b-935350950b06"],
Cell[27579, 789, 2489, 72, 103, "Input",ExpressionUUID->"57e9e1bb-b422-4c32-a920-914e78c8a6ba"],
Cell[30071, 863, 6154, 166, 226, "Input",ExpressionUUID->"01aaa66c-67c0-4700-8161-51a12f764e60"],
Cell[36228, 1031, 15165, 401, 557, "Input",ExpressionUUID->"48ae6935-6daf-4575-9022-14e8cc7dd8bd"]
}
]
*)



==> Spectral-sums-Ising.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    528126,      12542]
NotebookOptionsPosition[    525147,      12501]
NotebookOutlinePosition[    525544,      12517]
CellTagsIndexPosition[    525501,      12514]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Even", " ", "spectral", " ", "sums"}], "*)"}]], "Input",
 CellChangeTimes->{{3.954824666962036*^9, 3.954824675013824*^9}, {
  3.961223997589642*^9, 
  3.9612240064662533`*^9}},ExpressionUUID->"c288673a-715e-4527-9dd1-\
86492dc15ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "1"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "3"}], "+", 
   RowBox[{"Log", "[", 
    RowBox[{"2", " ", "\[Pi]"}], "]"}], "-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], "4"]}]}]], "Input",
 CellChangeTimes->{
  3.954824242585069*^9, {3.9579330714101458`*^9, 3.957933072739734*^9}, {
   3.9612238734044933`*^9, 
   3.961223875741292*^9}},ExpressionUUID->"dbc75a11-d93f-427c-a9ea-\
5e1a2a85dcd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "2"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"2", "+", 
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "\[Alpha]"], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[Alpha]"}], "3"], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "4"]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.954824248918582*^9, 3.954824252304494*^9}, 
   3.95482442716876*^9, 
   3.961223883599423*^9},ExpressionUUID->"3231dc74-de39-4e8a-b912-\
7166ea40b438"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "3"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["10", "9"], "-", 
      FractionBox["3", "\[Alpha]"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["4", "15"], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"5", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      FractionBox["184", "45"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    SuperscriptBox["\[Pi]", "6"]], "+", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9548244335708833`*^9, 3.954824462167173*^9}, 
   3.961223884869224*^9},ExpressionUUID->"8c0835e1-11e6-483f-9c2e-\
c52be4407507"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "4"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"945", " ", 
     SuperscriptBox["\[Alpha]", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"105", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"120", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "85"}], "+", 
           RowBox[{"29", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"693", "-", 
        RowBox[{"2", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"462", "+", 
           RowBox[{"5", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "49"}], "+", 
              RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", "8"]], "2", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"420", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "2"]}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"11", " ", "\[Alpha]"}]}], ")"}], " ", 
               "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"630", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"105", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"630", " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"63", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.954824467295185*^9, 3.954824467385221*^9}, 
   3.9548245079777*^9, 
   3.9612238864874983`*^9},ExpressionUUID->"04ccd0cf-e9b8-48cf-a232-\
fb67f5cac367"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "5"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "85050"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"378", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"750", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "375"}], "+", 
             RowBox[{"67", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Alpha]", "2"]]}], "+", 
     FractionBox[
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17325"}], "+", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"4515", "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "931"}], "+", 
               RowBox[{"205", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "\[Alpha]"], "-", 
     RowBox[{"840", " ", 
      RowBox[{"(", 
       RowBox[{"513", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "855"}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"668", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "246"}], "+", 
                 RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"4200", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "15"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"]}], 
      SuperscriptBox["\[Pi]", "4"]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", "8"]], "6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"105", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60"}], "+", 
              RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"300", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"210", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "147"}], "+", 
                 RowBox[{"55", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3000"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"6450", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4100"}], "+", 
                    RowBox[{"563", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"700", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "3"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "90"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "10"]}]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"396900", " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
        RowBox[{"7875", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"150", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"450", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "300"}], "+", 
                 RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"70", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"135", " ", 
            SuperscriptBox["\[Pi]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"225", " ", 
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "675"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"2025", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "75"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "630"}], " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"63", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[Pi]", "10"], " ", 
         SuperscriptBox["\[Alpha]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
           RowBox[{"510", " ", 
            RowBox[{
             SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
           RowBox[{"945", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{
                SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"15", " ", 
               RowBox[{
                SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.954824517487844*^9, 3.954824517557595*^9}, {
   3.954824596894372*^9, 3.9548246567333097`*^9}, 3.954843832462949*^9, 
   3.961223888036352*^9},ExpressionUUID->"6cde4c5b-0b73-4be1-9ee3-\
f5e7677b835e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.954843781741333*^9, 
  3.954843811087167*^9}},ExpressionUUID->"a3766278-62af-4c82-863e-\
5eb8baaff493"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Odd", " ", "spectral", " ", "sums"}], "*)"}]], "Input",
 CellChangeTimes->{{3.954824678314752*^9, 3.954824688606308*^9}, {
  3.9612240133114433`*^9, 
  3.961224018365197*^9}},ExpressionUUID->"4b9c8690-f62f-4e1e-b358-\
97fcf3ff6f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "1"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"Log", "[", 
    RowBox[{"2", " ", "\[Pi]"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
             RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{
         SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Alpha]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{
         SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{
         SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
      ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.9548322273167057`*^9, 3.954832227414809*^9}, 
   3.954832312897918*^9, 3.961223894449822*^9, 
   3.961310300277288*^9},ExpressionUUID->"19192c1c-15c1-4e69-a92b-\
e890bf249cce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "2"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "\[Alpha]"]}], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[Alpha]"}], "3"], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Pi]", "4"]], "+", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"19", "+", 
                 RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"216", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"27", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.954825271849684*^9, 3.954825305981752*^9}, 
   3.961223895967186*^9, 
   3.961310572336536*^9},ExpressionUUID->"c8af2a1b-adec-4f18-b32d-\
2736dbe3a56a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "3"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "6"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "8"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"]}],
       "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "3"]}],
       "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Alpha]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"90", "+", 
               RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{
              SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"12", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"19", "+", 
                 RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"216", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}]], "40", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"12", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                  RowBox[{"12", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"81", "+", 
                 RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"19", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "18"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         FractionBox["1", "\[Alpha]"], "3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"180", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"395", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"315", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1620", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "-", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "4"]}], "+", 
              RowBox[{"30", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"243", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"270", "+", 
                    RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"162", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"459", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"195", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"405", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.95482529693119*^9, 3.954825302833271*^9}, {
   3.9548314092505703`*^9, 3.9548314129764*^9}, {3.954832071695938*^9, 
   3.954832098014337*^9}, 3.961223897915666*^9, 
   3.9613132812623*^9},ExpressionUUID->"f3e812fa-c502-444b-b7a3-a07049afd2f7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.954831411143485*^9, 
  3.954831411152512*^9}},ExpressionUUID->"8a65c1d5-ebc0-48d8-bbe7-\
dcab52adf86c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "4"], "-"], "[", "\[Alpha]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2835"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"315", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], 
       SuperscriptBox["\[Alpha]", "2"]], "-", 
      RowBox[{"84", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"135", "+", 
         RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "+", 
      RowBox[{"40", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"210", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"511", "+", 
            RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "8"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7560", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"]}], "-", 
         RowBox[{"2835", " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "4"]}], "+", 
         RowBox[{"1260", " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Alpha]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"60", "+", 
                  RowBox[{"17", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"36", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1215", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"1530", "+", 
                  RowBox[{"299", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"609", "+", 
                  RowBox[{"420", " ", "\[Alpha]"}], "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"210", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"8", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "90"}], " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"140", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[Pi]", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"13", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"45", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"1470", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "13"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"20", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "630"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"63", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}]], "250", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"19", "+", 
                 RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"216", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"216", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"373", "+", 
                 RowBox[{"110", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", "\[Alpha]"}], ")"}], " ", 
                  "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"243", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"803", "+", 
                    RowBox[{"135", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"50", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"405", "+", 
                    RowBox[{"184", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "-", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Pi]", "8"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", "\[Alpha]"}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"84", "+", 
                    RowBox[{"25", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"57", "-", 
                    RowBox[{"16", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3114", "+", 
                    RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"628", "+", 
                    RowBox[{"69", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"69", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "\[Alpha]"], "900", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"12", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
              
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"180", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"395", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"315", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1620", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"]}], "-", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "4"]}], "+", 
              RowBox[{"30", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "243"}], " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"270", "+", 
                    RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"162", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"459", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "195"}], " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            "2"]}]], "300", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"12", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
              
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4050"}], " ", 
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"7148", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"17183", "+", 
                    RowBox[{"1665", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "135"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "150"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"30", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"10095", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8040"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4619"}], "+", 
                    RowBox[{"1350", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33525"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"590182", "+", 
                    RowBox[{"15", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24061", "+", 
                    RowBox[{"1350", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6075", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  SuperscriptBox["\[Alpha]", "4"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "8"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "720"}], " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"90", "+", 
                    RowBox[{"43", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"675", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"270", "+", 
                    RowBox[{"139", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24"}], "+", 
                    RowBox[{"995", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"1440", " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10875", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7238", "+", 
                    RowBox[{"575", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "915"}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"58050", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5743", "-", 
                    RowBox[{"6990", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "855"}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "120"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"281", "+", 
                    RowBox[{"58", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"218475", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"535928", "+", 
                    RowBox[{"15", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12592", "+", 
                    RowBox[{"495", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "20"}], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"519", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3675", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{"360", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "\[Alpha]"}], ")"}], " ", 
                    "\[Alpha]"}], "+", 
                    RowBox[{"32", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"16", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10125"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11834", "+", 
                    RowBox[{"5135", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"120", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"255", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["\[Pi]", "8"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1671"}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"523", "+", 
                    RowBox[{"357", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"14400", " ", 
                    SuperscriptBox["\[Alpha]", "6"], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"160", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    SuperscriptBox["\[Alpha]", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
              
              RowBox[{"2", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10125", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"263805", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"300778", "+", 
                    RowBox[{"55025", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1890", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1121", "-", 
                    RowBox[{"18", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3645"}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6570"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3517", "+", 
                    RowBox[{"1230", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "120"}], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"93825", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"284", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"150", "+", 
                    RowBox[{"167", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"235", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"630", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8055", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"149", "+", 
                    RowBox[{"100", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "2"]}], "-", 
                 RowBox[{"1920", " ", 
                  SuperscriptBox["\[Alpha]", "7"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "3"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"75", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"277", "+", 
                    RowBox[{"50", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "406"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "207"}], "+", 
                    RowBox[{"68", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15353", "+", 
                    RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2834", "+", 
                    RowBox[{"231", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    FractionBox["40", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Alpha]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]", 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"75", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"48", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"86", "+", 
                    RowBox[{"21", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "\[Alpha]"], "9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[Pi]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"6750", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"6625", "+", 
                 RowBox[{"411", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"5250", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"56160", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"25067", "+", 
                    RowBox[{"990", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "10"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"189", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"12135", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22964", "+", 
                    RowBox[{"3", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1914", "+", 
                    RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"27000", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "4"]}], "+", 
           RowBox[{"40500", " ", 
            SuperscriptBox["\[Alpha]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "5"]}], "+", 
           RowBox[{"1500", " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"864", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Alpha]"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1008", "+", 
                 RowBox[{"221", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"2025", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"771", "+", 
                    RowBox[{"100", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"7155", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"15345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7035", "+", 
                    RowBox[{"661", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"53", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"75", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"50", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4590", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7545", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1981", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"186750", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"954000", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"774550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"129700", "+", 
                    RowBox[{"1689", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "570"}], " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"47", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9540", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10440", "+", 
                    RowBox[{"1757", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Alpha]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            FractionBox["2", "3"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29030400", " ", 
               SuperscriptBox["\[Alpha]", "5"], " ", 
               SubscriptBox[
                SuperscriptBox["\[Psi]", "\[Prime]",
                 MultilineFunction->None], "10"]}], "+", 
              RowBox[{"375", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"8", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"57", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"50", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"43", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5100", "+", 
                    RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"33", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3795", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"18675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14625", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"690", " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"8", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "630"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "10"], " ", 
               SuperscriptBox["\[Alpha]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"510", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"945", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"91125", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.95483211318298*^9, 3.954832119094296*^9}, {
   3.9548322084692183`*^9, 3.954832212239399*^9}, {3.954832318894713*^9, 
   3.954832324634708*^9}, {3.95483249432169*^9, 3.954832535661463*^9}, {
   3.95483257137409*^9, 3.954832595880481*^9}, 
   3.9612239015891867`*^9},ExpressionUUID->"292f47ad-65e3-40e3-9aa4-\
5e94e94f02bd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.954832210722864*^9, 
  3.9548322107325983`*^9}},ExpressionUUID->"b4e5f848-de02-4972-a389-\
9089af8fe2fb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9548326059934464`*^9, 3.954832631705221*^9}, {
  3.954832691437995*^9, 
  3.9548326947160997`*^9}},ExpressionUUID->"5c14bf29-602a-46cd-bf5c-\
8237c4295b6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["G", "5"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"34020", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"504", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3360", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"5313", "+", 
               RowBox[{"730", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"140", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"105", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"934", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"582", "+", 
                  RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "170100"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "4"]}], "+", 
         RowBox[{"51030", " ", 
          SuperscriptBox["\[Alpha]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "5"]}], "+", 
         RowBox[{"28350", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Alpha]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"25", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"1575", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"459", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"261", "+", 
                  RowBox[{"53", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"207", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"693", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"477", "+", 
                    RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"42", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"225", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"150", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"1890", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7245", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3745", "+", 
                    RowBox[{"363", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1575", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"29700", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45220", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14200", "+", 
                    RowBox[{"563", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "195"}], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"25", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2070", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3540", "+", 
                    RowBox[{"973", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "630"}], " ", 
                   RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"198450", " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
            RowBox[{"1575", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"52", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"630", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1620", "+", 
                    RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"216", " ", 
                SuperscriptBox["\[Pi]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}]}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"885", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"675", "+", 
                    RowBox[{"121", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"945", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7155", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4779", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"234", " ", 
                SuperscriptBox["\[Alpha]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "33"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"28", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "630"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"63", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Pi]", "10"], " ", 
             SuperscriptBox["\[Alpha]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"510", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"945", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"20", " ", 
                   RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8064000", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], "-", 
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"12", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["\[Alpha]", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"180", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"395", "+", 
                  RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"315", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"2550", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1620", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "3"]}], "-", 
            RowBox[{"405", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "4"]}], "+", 
            RowBox[{"30", " ", "\[Alpha]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "243"}], " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"270", "+", 
                  RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"162", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"459", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"345", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "195"}], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "630"}], " ", 
                   RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"5376000", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"81", "+", 
            RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "3"]}], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"4", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"216", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"216", "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"40", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                   RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                   "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"81", "+", 
                  RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "3"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"180", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"395", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"315", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1620", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{"405", " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "4"]}], "+", 
               RowBox[{"30", " ", "\[Alpha]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "243"}], " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"270", "+", 
                    RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"162", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"459", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "195"}], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "3"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"12", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3175200000", " ", 
          SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
         RowBox[{"176896", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          SuperscriptBox["\[Alpha]", "7"]}], "-", 
         RowBox[{"483840", " ", 
          SuperscriptBox["\[Pi]", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"6750", "+", 
            RowBox[{"6625", " ", "\[Alpha]"}], "+", 
            RowBox[{"411", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"604800", " ", 
          SuperscriptBox["\[Pi]", "12"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"56160", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"25067", "+", 
               RowBox[{"990", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1786050", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"114675750", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"217009800", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"54261900", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"992250", "+", 
                    RowBox[{"691", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"80640", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40500", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "4"]}], "-", 
            RowBox[{"60750", " ", 
             SuperscriptBox["\[Alpha]", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "5"]}], "-", 
            RowBox[{"2250", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"864", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[Alpha]"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1008", "+", 
                  RowBox[{"221", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{"432", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"2025", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"771", "+", 
                    RowBox[{"100", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"7155", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"15345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7035", "+", 
                    RowBox[{"661", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"53", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", "\[Alpha]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"50", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4590", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7545", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1981", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"186750", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"954000", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"774550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"129700", "+", 
                    RowBox[{"1689", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "570"}], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"47", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9540", "+", 
                    RowBox[{"10440", " ", "\[Alpha]"}], "+", 
                    RowBox[{"1757", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"375", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"8", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"3", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "-", 
                  RowBox[{"50", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5550", "+", 
                    RowBox[{"5100", " ", "\[Alpha]"}], "+", 
                    RowBox[{"301", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Pi]", "10"], " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3795", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"18675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14625", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"690", " ", 
                   SuperscriptBox["\[Alpha]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"8", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "630"}], " ", 
                   RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"28350", " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"12", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6720000", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                   RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                   "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"81", "+", 
                  RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "3"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"16128000", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"180", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"395", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"315", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1620", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{"405", " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "4"]}], "+", 
               RowBox[{"30", " ", "\[Alpha]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "243"}], " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"270", "+", 
                    RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"162", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"459", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "195"}], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"16128000", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"12", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                  RowBox[{"12", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"81", "+", 
                  RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "3"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"40", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                  RowBox[{"12", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                  "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], "-", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                    RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
                    "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "3"], " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"180", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"395", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"315", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1699", "+", 
                    RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1620", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "3"]}], "-", 
                  RowBox[{"405", " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "4"]}], "+", 
                  RowBox[{"30", " ", "\[Alpha]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "243"}], " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"270", "+", 
                    RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"162", " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"459", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"294", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"810", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "195"}], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1035", "+", 
                    RowBox[{"11", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3175200000", " ", 
             SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
            RowBox[{"176896", " ", 
             SuperscriptBox["\[Pi]", "10"], " ", 
             SuperscriptBox["\[Alpha]", "7"]}], "-", 
            RowBox[{"483840", " ", 
             SuperscriptBox["\[Pi]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{"6750", "+", 
               RowBox[{"6625", " ", "\[Alpha]"}], "+", 
               RowBox[{"411", " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"604800", " ", 
             SuperscriptBox["\[Pi]", "12"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"56160", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"25067", "+", 
                  RowBox[{"990", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "10"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1786050", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"114675750", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"217009800", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54261900", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"992250", "+", 
                    RowBox[{"691", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"80640", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"40500", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "4"]}], "-", 
               RowBox[{"60750", " ", 
                SuperscriptBox["\[Alpha]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "5"]}], "-", 
               RowBox[{"2250", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"864", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "-", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[Alpha]"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1008", "+", 
                    RowBox[{"221", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"432", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"75", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2025", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"771", "+", 
                    RowBox[{"100", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7155", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15345", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7035", "+", 
                    RowBox[{"661", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"53", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4590", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7545", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1981", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"186750", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"954000", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"774550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"129700", "+", 
                    RowBox[{"1689", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"50", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "570"}], " ", 
                    SuperscriptBox["\[Alpha]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"47", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9540", "+", 
                    RowBox[{"10440", " ", "\[Alpha]"}], "+", 
                    RowBox[{"1757", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"375", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"3", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "-", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5550", "+", 
                    RowBox[{"5100", " ", "\[Alpha]"}], "+", 
                    RowBox[{"301", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[Pi]", "10"], " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3795", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14625", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"690", " ", 
                    SuperscriptBox["\[Alpha]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"28350", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "4"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "256"}], " ", 
          SuperscriptBox["\[Pi]", "12"], " ", 
          SuperscriptBox["\[Alpha]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9590", " ", 
             SuperscriptBox["\[Alpha]", "5"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"51975", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"20790", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"25740", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5335", "+", 
                    RowBox[{"1382", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["\[Pi]", "12"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48600", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"315", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"70", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"540", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"118125", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"307125", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"92141", "+", 
                    RowBox[{"2628", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7654500", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"350165025", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"477593550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"88601220", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1386965", "-", 
                    RowBox[{"1382", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"935550", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"234908100", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1089303390", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"722163240", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84182814", "+", 
                    RowBox[{"515095", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{"960", " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40824000", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "5"]}], "-", 
            RowBox[{"30618000", " ", 
             SuperscriptBox["\[Alpha]", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "6"]}], "+", 
            RowBox[{"2268000", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "675"}], " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"405", "+", 
                  RowBox[{"98", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"75600", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", 
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"594", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"488", "+", 
                    RowBox[{"75", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"8550", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"17775", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4545", "+", 
                    RowBox[{"569", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"19", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"504", " ", "\[Alpha]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4725", "+", 
                    RowBox[{"2190", " ", "\[Alpha]"}], "+", 
                    RowBox[{"212", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"450", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5130", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8235", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2897", "+", 
                    RowBox[{"228", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3067875", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5811750", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5062725", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"626175", "+", 
                    RowBox[{"32392", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"450", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "375"}], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Pi]", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"12", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60", "+", 
                    RowBox[{"29", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["3", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9472"}], " ", 
                   SuperscriptBox["\[Alpha]", "7"]}], "+", 
                  RowBox[{"16128", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"23625", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24825", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2461", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"1344", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"857250", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3229200", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2002695", "+", 
                    RowBox[{"268190", " ", "\[Alpha]"}], "+", 
                    RowBox[{"3378", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1973160", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21475125", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17010315", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6701940", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"579852", "+", 
                    RowBox[{"2459", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2688", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1125", " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"12", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                     "2"]}], "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "-", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"19", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"39150", "+", 
                    RowBox[{"42300", " ", "\[Alpha]"}], "+", 
                    RowBox[{"6701", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[Pi]", "10"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1701", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"687", "+", 
                    RowBox[{"91", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"68175", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"147825", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65070", "+", 
                    RowBox[{"5437", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "-", 
                    RowBox[{"990", " ", 
                    SuperscriptBox["\[Alpha]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Alpha]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"28350", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"4", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2520"}], " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "-", 
                  RowBox[{"225", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6075", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6525", "+", 
                    RowBox[{"992", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{"2646000", " ", 
                SuperscriptBox["\[Alpha]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{"13356", " ", 
                SuperscriptBox["\[Alpha]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                   RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                  "2"]}], "+", 
               RowBox[{
                FractionBox["1", "384"], " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "87296"}], " ", 
                   SuperscriptBox["\[Alpha]", "6"]}], "+", 
                  RowBox[{"256", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2268", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"117", "+", 
                    RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                    RowBox[{"378", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9315", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6110", "+", 
                    RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3583440", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9140040", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2673972", "+", 
                    RowBox[{"45221", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "53504"}], " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "+", 
                   RowBox[{"256", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7560", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "-", 
                    RowBox[{"12600", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"680400", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"604800", "+", 
                    RowBox[{"28193", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "1280"], "+", 
               RowBox[{
                FractionBox["1", "96"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"695552", " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "5"]}], "+", 
                    RowBox[{"145152", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7275", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1625", "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"80640", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74385", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65880", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16035", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"896", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4228200", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24024600", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18911880", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2707560", "+", 
                    RowBox[{"20669", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"483840", " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"99", "+", 
                    RowBox[{"38", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"7560", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2816"}], " ", 
                   SuperscriptBox["\[Alpha]", "6"]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox["\[Alpha]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1260"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7560", "+", 
                    RowBox[{"1331", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"Zeta", "[", "11", "]"}], "1024"], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "29030400"]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "160"], " ", 
                SuperscriptBox["\[Alpha]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"256", " ", 
                   SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"1281023", " ", 
                   SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"32", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"396001", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"41580", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"7348320000", " ", 
      SuperscriptBox["\[Pi]", "10"], " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "5"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9612239546926107`*^9, 
  3.961223958686511*^9}},ExpressionUUID->"08bb7f69-25bf-4d5b-adc3-\
abf8471dd40f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.954832693531806*^9, 
  3.954832693540807*^9}},ExpressionUUID->"671b3491-d28a-429a-bcce-\
dfda782726c6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9548326408909197`*^9, 3.954832654017016*^9}, 
   3.954832688586669*^9},ExpressionUUID->"c63a1779-28b0-4b0f-95ba-\
d4291c3af569"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Matrix", " ", 
     RowBox[{"elements", ".", " ", "Here"}], " ", "pKpn"}], "=", 
    RowBox[{
     RowBox[{"<", "p"}], "|", 
     RowBox[{"K", "^", "n"}], "|", 
     RowBox[{"p", ">"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pKp1", "[", "\[Alpha]_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Pi]", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
        RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[Alpha]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"v", "[", "\[Alpha]", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.954832686248521*^9, 3.954832686258128*^9}, {
   3.954843860796316*^9, 3.95484386626023*^9}, {3.961223907203639*^9, 
   3.9612239093132467`*^9}, {3.961224783146924*^9, 3.961224801047277*^9}, 
   3.961224841163382*^9, {3.961225402670261*^9, 
   3.961225451661107*^9}},ExpressionUUID->"c7ebd627-460a-4395-ada3-\
a6ab69c19297"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9548438057651377`*^9, 
  3.954843824668829*^9}},ExpressionUUID->"2edd0775-a920-46f8-8169-\
9402fdba9916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp2", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"81", "+", 
        RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], "-", 
     RowBox[{"12", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", "6"]], "2", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "2"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "3"]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"4", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[Alpha]"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"216", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"216", "+", 
                 RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"216", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.954843820988598*^9, 3.954843821002287*^9}, {
   3.955979363720213*^9, 3.9559793787261677`*^9}, 3.9612239216032743`*^9, {
   3.961224936525853*^9, 
   3.961224942195616*^9}},ExpressionUUID->"ea63d6a8-eedb-4320-9ce7-\
2434aad1e041"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.95597666647334*^9, 3.955976666550786*^9}, {
   3.955979358694089*^9, 3.955979360406859*^9}, 3.955980680560322*^9, {
   3.955980797311797*^9, 3.955980799184319*^9}, 
   3.961223918810545*^9},ExpressionUUID->"4dbe9ec2-4dd0-4ce5-8759-\
44901eb9295b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pKp3", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"395", "+", 
            RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"315", "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"2550", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1699", "+", 
               RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "8"]], "2", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1620", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"]}], "-", 
         RowBox[{"405", " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "4"]}], "+", 
         RowBox[{"30", " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"243", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"270", "+", 
                  RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"162", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"459", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"294", "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"345", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"810", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"290", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "90"}], " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"57", "+", 
                  RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"1035", "+", 
                  RowBox[{"11", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"195", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "630"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"63", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pKp4", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"153090000", " ", 
       RowBox[{"v", "[", "\[Alpha]", "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{"24806250", "+", 
      FractionBox[
       RowBox[{"1382", " ", 
        SuperscriptBox["\[Alpha]", "6"]}], 
       SuperscriptBox["\[Pi]", "2"]], "-", 
      FractionBox[
       RowBox[{"3780", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6750", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"6625", "+", 
             RowBox[{"411", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
       "\[Alpha]"], "+", 
      RowBox[{"4725", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"56160", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"25067", "+", 
            RowBox[{"990", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1786050", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"114675750", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"217009800", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"54261900", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"992250", "+", 
                    RowBox[{"691", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "12"]], "630", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40500"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "4"]}], "+", 
         RowBox[{"60750", " ", 
          SuperscriptBox["\[Alpha]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "5"]}], "+", 
         RowBox[{"2250", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Alpha]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"864", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"1008", "+", 
                  RowBox[{"221", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2025", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"771", "+", 
                  RowBox[{"100", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"7155", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"15345", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7035", "+", 
                    RowBox[{"661", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"4", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"108", "+", 
                    RowBox[{"53", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"75", "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"4590", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7545", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1981", "+", 
                    RowBox[{"66", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"186750", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"954000", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"774550", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"129700", "+", 
                    RowBox[{"1689", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"50", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"47", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"9540", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10440", "+", 
                    RowBox[{"1757", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"570", " ", 
                SuperscriptBox["\[Alpha]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"375", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"8", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"57", "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "+", 
            RowBox[{"3", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SuperscriptBox["\[Pi]", "8"]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"43", "+", 
                  RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5550", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5100", "+", 
                    RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                SuperscriptBox["\[Pi]", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3795", "+", 
                  RowBox[{"2", " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"18675", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{"45675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14625", "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"690", " ", 
                SuperscriptBox["\[Alpha]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"8", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "630"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"63", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28350", " ", 
                RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"510", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"945", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pKp5", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"1837080000", " ", 
      SuperscriptBox["\[Pi]", "14"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9590", " ", 
         SuperscriptBox["\[Alpha]", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"51975", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"20790", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"25740", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5335", "+", 
                    RowBox[{"1382", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48600", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"315", "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"70", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"540", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"118125", "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"307125", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"92141", "+", 
                 RowBox[{"2628", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7654500", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"350165025", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"477593550", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"88601220", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1386965", "-", 
                    RowBox[{"1382", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"935550", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"234908100", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"1089303390", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"722163240", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84182814", "+", 
                    RowBox[{"515095", " ", "\[Alpha]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10206000", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "5"]}], "-", 
        RowBox[{"7654500", " ", 
         SuperscriptBox["\[Alpha]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "6"]}], "+", 
        RowBox[{"567000", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "4"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "675"}], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"405", "+", 
              RowBox[{"98", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"270", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"18900", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "3"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"594", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"488", "+", 
                 RowBox[{"75", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"8550", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"17775", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4545", "+", 
                    RowBox[{"569", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"5", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{"19", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "90"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"126", " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"4725", "+", 
                 RowBox[{"2190", " ", "\[Alpha]"}], "+", 
                 RowBox[{"212", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"450", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"5130", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"8235", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2897", "+", 
                    RowBox[{"228", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3067875", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5811750", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5062725", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"626175", "+", 
                    RowBox[{"32392", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"450", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "375"}], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[Pi]", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"37", "+", 
                    RowBox[{"12", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"5", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"57", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"60", "+", 
                    RowBox[{"29", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "630"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"23625", "+", 
                 RowBox[{"24825", " ", "\[Alpha]"}], "+", 
                 RowBox[{"4922", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"132", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"857250", "+", 
                 RowBox[{"3229200", " ", "\[Alpha]"}], "+", 
                 RowBox[{"2002695", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"268190", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "+", 
                 RowBox[{"3378", " ", 
                  SuperscriptBox["\[Alpha]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"657720", "+", 
                 RowBox[{"7158375", " ", "\[Alpha]"}], "+", 
                 RowBox[{"11340210", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4467960", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "+", 
                 RowBox[{"386568", " ", 
                  SuperscriptBox["\[Alpha]", "4"]}], "+", 
                 RowBox[{"1627", " ", 
                  SuperscriptBox["\[Alpha]", "5"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1125", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"12", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"25", "+", 
                    RowBox[{"12", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", 
                  SuperscriptBox["\[Pi]", "8"]}], "-", 
                 RowBox[{"150", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"63", "+", 
                    RowBox[{"19", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"39150", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"42300", "+", 
                    RowBox[{"6701", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"120", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"75", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1701", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"687", "+", 
                    RowBox[{"91", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"68175", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"147825", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65070", "+", 
                    RowBox[{"5437", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "-", 
                 RowBox[{"990", " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"12", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "630"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28350", " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2520"}], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"225", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6075", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"6525", "+", 
                    RowBox[{"992", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"2646000", " ", 
            SuperscriptBox["\[Alpha]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"378", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"117", "+", 
                 RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"9315", "+", 
                 RowBox[{"6110", " ", "\[Alpha]"}], "+", 
                 RowBox[{"301", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"298620", "+", 
                 RowBox[{"761670", " ", "\[Alpha]"}], "+", 
                 RowBox[{"222831", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3740", " ", 
                  SuperscriptBox["\[Alpha]", "3"]}]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"13356", " ", 
            SuperscriptBox["\[Alpha]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{
            FractionBox["24", "5"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"315", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"525", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"14175", "+", 
                 RowBox[{"12600", " ", "\[Alpha]"}], "+", 
                 RowBox[{"583", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"63", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["4", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1890", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7275", "+", 
                    RowBox[{"3250", " ", "\[Alpha]"}], "+", 
                    RowBox[{"154", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"1050", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"74385", "+", 
                    RowBox[{"131760", " ", "\[Alpha]"}], "+", 
                    RowBox[{"32070", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"718", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"49329000", "+", 
                    RowBox[{"280287000", " ", "\[Alpha]"}], "+", 
                    RowBox[{"220638600", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"31588200", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                    RowBox[{"239327", " ", 
                    SuperscriptBox["\[Alpha]", "4"]}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"6300", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"99", "+", 
                    RowBox[{"38", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"63", "+", 
                 RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"510", " ", 
               SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"945", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30", " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "160"], " ", 
            SuperscriptBox["\[Alpha]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"1281023", " ", 
               SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"396001", " ", 
                  SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"41580", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "90"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"75", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "13"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.95597938541125*^9, 3.955979398184254*^9}, 
   3.955979480739074*^9, 3.95598049608541*^9, {3.9559806940670843`*^9, 
   3.955980717413231*^9}, {3.955980811588532*^9, 3.955980813380328*^9}, {
   3.955986809443391*^9, 3.955986823303183*^9}, 3.955987066429824*^9, {
   3.95793359147534*^9, 3.9579335922495337`*^9}, 3.961223945239773*^9, {
   3.9612249887505493`*^9, 3.961224999728568*^9}, {3.9612252649172163`*^9, 
   3.961225269324463*^9}, {3.961225383691443*^9, 3.961225383848136*^9}, 
   3.9612255767318497`*^9},ExpressionUUID->"93c2c104-12c4-48e9-b64d-\
a3b2bd79f86b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.955980644043564*^9, 3.9559806714797573`*^9}, {
   3.955987073461258*^9, 3.955987074103724*^9}, 
   3.961223929972734*^9},ExpressionUUID->"978854f8-3e5a-4ab0-9496-\
136d70ea7ee8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9559806653602753`*^9, 
  3.955980665378839*^9}},ExpressionUUID->"161a589d-9c5a-4d03-973f-\
8b6eadb8f9fc"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.955983867734619*^9, 3.955983883268222*^9}, 
   3.955987084578761*^9},ExpressionUUID->"fb514f19-c9cc-4b55-97e8-\
457ebb92a683"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.961310089625472*^9, {3.9613102669646883`*^9, 3.961310283288447*^9}, 
   3.961310452172576*^9, {3.9613105096275578`*^9, 3.961310529039366*^9}, {
   3.9613132314428587`*^9, 3.961313261269898*^9}, 
   3.961313292104985*^9},ExpressionUUID->"c8f686b5-b887-44b5-a989-\
35230615b66a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9613132873225927`*^9, 
  3.9613132873307047`*^9}},ExpressionUUID->"0c0cdb7a-3da8-462d-a0b0-\
c5e69062465c"]
},
WindowSize->{Full, Full},
WindowMargins->{{8, Automatic}, {Automatic, 8}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f472d9dc-f6b2-47de-be87-a7ca7d663a79"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 274, 6, 30, "Input",ExpressionUUID->"c288673a-715e-4527-9dd1-86492dc15ea4"],
Cell[835, 28, 571, 17, 61, "Input",ExpressionUUID->"dbc75a11-d93f-427c-a9ea-5e1a2a85dcd7"],
Cell[1409, 47, 1073, 33, 53, "Input",ExpressionUUID->"3231dc74-de39-4e8a-b912-7166ea40b438"],
Cell[2485, 82, 2318, 72, 71, "Input",ExpressionUUID->"8c0835e1-11e6-483f-9c2e-c52be4407507"],
Cell[4806, 156, 7444, 204, 225, "Input",ExpressionUUID->"04ccd0cf-e9b8-48cf-a232-fb67f5cac367"],
Cell[12253, 362, 13698, 368, 403, "Input",ExpressionUUID->"6cde4c5b-0b73-4be1-9ee3-f5e7677b835e"],
Cell[25954, 732, 206, 4, 73, "Input",ExpressionUUID->"a3766278-62af-4c82-863e-5eb8baaff493"],
Cell[26163, 738, 273, 6, 30, "Input",ExpressionUUID->"4b9c8690-f62f-4e1e-b358-97fcf3ff6f04"],
Cell[26439, 746, 3372, 94, 119, "Input",ExpressionUUID->"19192c1c-15c1-4e69-a92b-e890bf249cce"],
Cell[29814, 842, 11029, 281, 282, "Input",ExpressionUUID->"c8af2a1b-adec-4f18-b32d-2736dbe3a56a"],
Cell[40846, 1125, 38133, 920, 920, "Input",ExpressionUUID->"f3e812fa-c502-444b-b7a3-a07049afd2f7"],
Cell[78982, 2047, 152, 3, 30, "Input",ExpressionUUID->"8a65c1d5-ebc0-48d8-bbe7-dcab52adf86c"],
Cell[79137, 2052, 103982, 2424, 2339, "Input",ExpressionUUID->"292f47ad-65e3-40e3-9aa4-5e94e94f02bd"],
Cell[183122, 4478, 154, 3, 30, "Input",ExpressionUUID->"b4e5f848-de02-4972-a389-9089af8fe2fb"],
Cell[183279, 4483, 205, 4, 30, "Input",ExpressionUUID->"5c14bf29-602a-46cd-bf5c-8237c4295b6b"],
Cell[183487, 4489, 253277, 5831, 5516, "Input",ExpressionUUID->"08bb7f69-25bf-4d5b-adc3-abf8471dd40f"],
Cell[436767, 10322, 152, 3, 30, "Input",ExpressionUUID->"671b3491-d28a-429a-bcce-dfda782726c6"],
Cell[436922, 10327, 177, 3, 30, "Input",ExpressionUUID->"c63a1779-28b0-4b0f-95ba-d4291c3af569"],
Cell[437102, 10332, 2504, 67, 102, "Input",ExpressionUUID->"c7ebd627-460a-4395-ada3-a6ab69c19297"],
Cell[439609, 10401, 154, 3, 30, "Input",ExpressionUUID->"2edd0775-a920-46f8-8169-9402fdba9916"],
Cell[439766, 10406, 5274, 144, 230, "Input",ExpressionUUID->"ea63d6a8-eedb-4320-9ce7-2434aad1e041"],
Cell[445043, 10552, 296, 5, 30, "Input",ExpressionUUID->"4dbe9ec2-4dd0-4ce5-8759-44901eb9295b"],
Cell[445342, 10559, 78746, 1911, 1946, "Input",ExpressionUUID->"93c2c104-12c4-48e9-b64d-a3b2bd79f86b"],
Cell[524091, 12472, 227, 4, 30, "Input",ExpressionUUID->"978854f8-3e5a-4ab0-9496-136d70ea7ee8"],
Cell[524321, 12478, 154, 3, 30, "Input",ExpressionUUID->"161a589d-9c5a-4d03-973f-8b6eadb8f9fc"],
Cell[524478, 12483, 175, 3, 30, "Input",ExpressionUUID->"fb514f19-c9cc-4b55-97e8-457ebb92a683"],
Cell[524656, 12488, 328, 6, 30, "Input",ExpressionUUID->"c8f686b5-b887-44b5-a989-35230615b66a"],
Cell[524987, 12496, 156, 3, 30, "Input",ExpressionUUID->"0c0cdb7a-3da8-462d-a0b0-c5e69062465c"]
}
]
*)



==> WKB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69904,       1741]
NotebookOptionsPosition[     69160,       1723]
NotebookOutlinePosition[     69569,       1739]
CellTagsIndexPosition[     69526,       1736]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "\[CapitalNu]"}], "=", 
    RowBox[{"n", "+", 
     FractionBox["1", "4"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], 
       RowBox[{
        SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", " ", 
   RowBox[{"n", "=", "0"}], ",", "1", ",", "2", ",", "..."}], "*)"}]], "Input",\

 CellChangeTimes->{{3.9612357338098755`*^9, 
  3.961235746670372*^9}},ExpressionUUID->"4dff628b-f8de-b344-ae37-\
68cd8e016aa6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"WKB", " ", "for", " ", "odd", " ", "mesons"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961229666308457*^9, 3.961229667840314*^9}, {
   3.9612355458776245`*^9, 3.9612355698356953`*^9}, {3.9612356017666664`*^9, 
   3.9612356023961773`*^9}, 3.9612356452612743`*^9, {3.96123570414538*^9, 
   3.961235704955187*^9}},ExpressionUUID->"5cde31da-06b5-4a65-ab8a-\
42360c4058b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "odd"], "[", 
   RowBox[{"\[CapitalNu]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["\[CapitalNu]", "2"], "+", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
     SuperscriptBox["\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], " ", "\[CapitalNu]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CapitalNu]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "60"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"384", " ", 
            SuperscriptBox["\[Alpha]", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "6"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"44", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"112", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CapitalNu]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3600", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"11520", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
           RowBox[{"49152", " ", 
            SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3072", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], 
        RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "15648"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"42240", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
          RowBox[{"21504", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"73728", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{"7200", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "4", "]"}]}], "+", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "64", "]"}]}], "-", 
          RowBox[{"1800", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{"2880", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"3072", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4688", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"2160", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"29440", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "+", 
          RowBox[{"31232", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"29696", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], "-", 
          RowBox[{"31296", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"56064", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"3600", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "4", "]"}], "2"]}], "+", 
          RowBox[{"3912", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{"7008", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{"3600", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"49152", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[CapitalNu]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "26752"}], " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3163", "+", 
             RowBox[{"3336", " ", "\[Alpha]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"477", "+", 
             RowBox[{"46528", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"81", " ", 
              RowBox[{"(", 
               RowBox[{"1319", "-", 
                RowBox[{"495", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"59888", "-", 
                RowBox[{"53696", " ", 
                 RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"2450", "+", 
                RowBox[{"19125", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"7492", " ", 
                 RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}], "+", 
             RowBox[{"27136", " ", 
              SuperscriptBox["\[Alpha]", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3225", "+", 
                   RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1303", "+", 
                    RowBox[{"600", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"3957", "+", 
                   RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1101", "+", 
                    RowBox[{"664", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"45", " ", 
                 RowBox[{"(", 
                  RowBox[{"297", "+", 
                   RowBox[{"160", " ", "\[Alpha]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "26624"}], " ", 
              SuperscriptBox["\[Alpha]", "5"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1319", "-", 
                RowBox[{"1485", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"16", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"313", "+", 
                   RowBox[{"426", " ", "\[Alpha]"}], "+", 
                   RowBox[{"112", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                   RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "28672"}], " ", 
              SuperscriptBox["\[Alpha]", "5"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"8", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Alpha]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5237"}], "+", 
             RowBox[{"1215", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"8", " ", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"161280", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5237"}], "+", 
                RowBox[{"1215", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"20848", " ", "\[Alpha]"}], "-", 
                RowBox[{"19936", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"3957", "+", 
                   RowBox[{"5800", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"13365", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1319", "+", 
                   RowBox[{"3504", " ", "\[Alpha]"}], "+", 
                   RowBox[{"2656", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"99", "+", 
                    RowBox[{"80", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
                RowBox[{"45", " ", 
                 RowBox[{"(", 
                  RowBox[{"33", "+", 
                   RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5276"}], "-", 
                RowBox[{"8000", " ", "\[Alpha]"}], "+", 
                RowBox[{"5940", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"60", " ", 
                 RowBox[{"(", 
                  RowBox[{"33", "+", 
                   RowBox[{"40", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
                RowBox[{"165", " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"5760", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3932160", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", 
       SuperscriptBox["\[CapitalNu]", "5"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"115425", " ", 
           SuperscriptBox["\[Pi]", "6"]}], "-", 
          RowBox[{"2079744", " ", 
           SuperscriptBox["\[Alpha]", "6"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"897395", "+", 
             RowBox[{"1366704", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"589736", "-", 
                RowBox[{"856215", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"225", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13426"}], "+", 
                RowBox[{"7545", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5369"}], "+", 
             RowBox[{"16", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"1899", "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4409", "+", 
                   RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2251", "+", 
                    RowBox[{"1394", " ", "\[Alpha]"}], "-", 
                    RowBox[{"6642", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"50164", " ", 
              RowBox[{"Log", "[", "8", "]"}]}], "+", 
             RowBox[{"8", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "51355"}], "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27367"}], "+", 
                   RowBox[{"28869", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "8", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"54979", "+", 
                RowBox[{"190720", " ", "\[Alpha]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "8", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "43628"}], "-", 
                RowBox[{"63768", " ", "\[Alpha]"}], "+", 
                RowBox[{"12105", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "8", "]"}], "3"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"376832", " ", 
                 SuperscriptBox["\[Alpha]", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"34155", "+", 
                   RowBox[{"64478", " ", "\[Alpha]"}], "+", 
                   RowBox[{"28848", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"865", "+", 
                    RowBox[{"648", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37623"}], "-", 
                   RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"155973", "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"109477", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8627", "+", 
                    RowBox[{"3808", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "-", 
                   RowBox[{"883467", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"18", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"119223", "+", 
                    RowBox[{"70400", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"1215", " ", 
                    RowBox[{"(", 
                    RowBox[{"269", "+", 
                    RowBox[{"264", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"164937", "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"87231", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61693", "+", 
                    RowBox[{"30832", " ", "\[Alpha]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "323584"}], " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"905", "+", 
                    RowBox[{"144", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"54979", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17157", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36881", "+", 
                    RowBox[{"96", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"395", "+", 
                    RowBox[{"114", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"196326", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"55569", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3877", "+", 
                    RowBox[{"1448", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{"(", 
                    RowBox[{"2421", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"297", "+", 
                    RowBox[{"80", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"60", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90112", " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10907"}], "+", 
                    RowBox[{"12105", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23799"}], "-", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2853", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"163", "+", 
                    RowBox[{"28", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"60", " ", 
                    RowBox[{"(", 
                    RowBox[{"297", "+", 
                    RowBox[{"16", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1269760"}], " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "+", 
                    RowBox[{"225", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"269", "+", 
                    RowBox[{"32", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"60", " ", "\[Alpha]"}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"98304", " ", 
                    SuperscriptBox["\[Alpha]", "6"], " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"54979", "-", 
             RowBox[{"13575", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"157968", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"47680", "-", 
                RowBox[{"71739", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21814"}], "+", 
                RowBox[{"12105", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"10907", "+", 
                RowBox[{"26494", " ", "\[Alpha]"}], "+", 
                RowBox[{"17200", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "-", 
                RowBox[{"45", " ", 
                 RowBox[{"(", 
                  RowBox[{"269", "+", 
                   RowBox[{"264", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"45", " ", 
              RowBox[{"(", 
               RowBox[{"269", "+", 
                RowBox[{"16", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"33", "+", 
                   RowBox[{"20", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10907"}], "-", 
             RowBox[{"15942", " ", "\[Alpha]"}], "+", 
             RowBox[{"12105", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"269", "+", 
                RowBox[{"264", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
          RowBox[{"4035", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
          RowBox[{"256", " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12541"}], "-", 
             RowBox[{"152640", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"108945", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"51355", "+", 
                RowBox[{"215217", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"95360", " ", 
                 RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11385", "+", 
                RowBox[{"13058", " ", "\[Alpha]"}], "-", 
                RowBox[{"4325", " ", 
                 RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"98163", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"Log", "[", "8", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "28069"}], "+", 
                RowBox[{"19446", " ", 
                 RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"905", "+", 
                   RowBox[{"648", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"29077", "+", 
                   RowBox[{"10", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4315", "+", 
                    RowBox[{"2392", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"32721", "+", 
                   RowBox[{"79482", " ", "\[Alpha]"}], "+", 
                   RowBox[{"48800", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"405", " ", 
                 RowBox[{"(", 
                  RowBox[{"269", "+", 
                   RowBox[{"264", " ", "\[Alpha]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10907"}], "+", 
                   RowBox[{"12105", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18523"}], "-", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2977", "+", 
                    RowBox[{"1448", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                    RowBox[{"120", " ", 
                    RowBox[{"(", 
                    RowBox[{"99", "+", 
                    RowBox[{"40", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"269", "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"99", "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"54979", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"8", " ", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{"18060", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"645", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"1024", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1669"}], "-", 
             RowBox[{"2484", " ", "\[Alpha]"}], "+", 
             RowBox[{"1935", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"48", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "28"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "->", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E", "EulerGamma"], "\[CapitalNu]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.961229619584415*^9, 3.961229621324357*^9}, {
   3.9612296709658327`*^9, 3.9612296781435738`*^9}, {3.961229718984083*^9, 
   3.961229719389469*^9}, 3.9612297851451607`*^9, {3.9612356266762257`*^9, 
   3.961235641468897*^9}, 
   3.961235696777046*^9},ExpressionUUID->"473d5d9e-d5d5-48b8-b50e-\
48b848518ac1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"WKB", " ", "for", " ", "even", " ", "mesons"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961229778324601*^9, 3.961229779159473*^9}, {
  3.9612357218099575`*^9, 
  3.9612357220164337`*^9}},ExpressionUUID->"c41104cc-3036-4b90-af96-\
881cf012ba1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "even"], "[", 
   RowBox[{"\[CapitalNu]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["\[CapitalNu]", "2"], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[CapitalNu]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"464", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"91", "+", 
             RowBox[{"140", " ", "\[Alpha]"}], "-", 
             RowBox[{"204", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"Log", "[", "64", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "+", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
     SuperscriptBox["\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "144"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "-", 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["\[Alpha]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[CapitalNu]"}]], "-", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"32", "+", 
        RowBox[{"68", " ", "\[Alpha]"}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"3", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[CapitalNu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"17", " ", "\[Alpha]"}], "+", 
         RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[CapitalNu]", "3"]}]], 
     RowBox[{
      RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["\[Alpha]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"25", " ", "\[Alpha]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], "+", 
    
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[CapitalNu]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3344"}], " ", 
        SuperscriptBox["\[Alpha]", "5"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"356", "+", 
          RowBox[{"201", " ", "\[Alpha]"}], "-", 
          RowBox[{"192", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"1535", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1501", "-", 
             RowBox[{"3480", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"443", "+", 
             RowBox[{"96", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"144", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"Log", "[", "1024", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2544", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"83", " ", "\[Alpha]"}], "+", 
             RowBox[{"143", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"28", "+", 
                   RowBox[{"19", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "156"}], " ", 
              SuperscriptBox["\[Alpha]", "5"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Alpha]", "5"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Alpha]", "5"], " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"420", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "136"}], "-", 
                   RowBox[{"145", " ", "\[Alpha]"}], "+", 
                   RowBox[{"216", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"Log", "[", "8", "]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "16", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"28", " ", "\[Alpha]"}], "+", 
                   RowBox[{"19", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"12", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"9", " ", "\[Alpha]"}], "+", 
                RowBox[{"Log", "[", "64", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}]}], 
            ")"}]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", 
       SuperscriptBox["\[CapitalNu]", "5"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7074"}], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"129984", " ", 
        SuperscriptBox["\[Alpha]", "6"]}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1402", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1817", "-", 
             RowBox[{"4344", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"817", "+", 
             RowBox[{"24", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "247"}], "+", 
                RowBox[{"214", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"71", "-", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"309", "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "87"}], "+", 
                   RowBox[{"38", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"45", "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "4", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24153", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"8", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"8531", "-", 
             RowBox[{"6540", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"(", 
            RowBox[{"733", "+", 
             RowBox[{"36", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "43"}], "+", 
                RowBox[{"Log", "[", "8192", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2944", " ", 
              SuperscriptBox["\[Alpha]", "6"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"86", "+", 
                RowBox[{"136", " ", "\[Alpha]"}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"99", "+", 
                RowBox[{"1026", " ", "\[Alpha]"}], "+", 
                RowBox[{"3164", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3988", " ", 
                 SuperscriptBox["\[Alpha]", "3"]}], "+", 
                RowBox[{"2075", " ", 
                 SuperscriptBox["\[Alpha]", "4"]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"90", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"438", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"677", "+", 
                    RowBox[{"347", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"72", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"576", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1264"}], " ", 
                 SuperscriptBox["\[Alpha]", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "90"}], "-", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1123", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1063", "+", 
                    RowBox[{"426", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"276", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"101", "+", 
                    RowBox[{"41", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"88", " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"107", " ", "\[Alpha]"}], "+", 
                    RowBox[{"186", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"146", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                    RowBox[{"47", " ", 
                    SuperscriptBox["\[Alpha]", "4"]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"62", " ", 
                    SuperscriptBox["\[Alpha]", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]}]}], ")"}], 
                 " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Alpha]", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"30", "+", 
                RowBox[{"116", " ", "\[Alpha]"}], "+", 
                RowBox[{"107", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"38", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "-", 
                RowBox[{"61", " ", "\[Alpha]"}], "-", 
                RowBox[{"39", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "-", 
             RowBox[{"38", " ", "\[Alpha]"}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
          RowBox[{"4", " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "129"}], "-", 
                   RowBox[{"109", " ", "\[Alpha]"}], "+", 
                   RowBox[{"78", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"438", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"677", "+", 
                    RowBox[{"347", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"48", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                    
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"576", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"84", " ", "\[Alpha]"}], "+", 
                    RowBox[{"101", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"41", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"], " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"362", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"494", "-", 
                    RowBox[{"856", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"206", "+", 
                    RowBox[{"32", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"19", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                   "-", 
                   RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], "-", 
                   RowBox[{"35", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "136"}], "-", 
             RowBox[{"211", " ", "\[Alpha]"}], "+", 
             RowBox[{"120", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "28"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "->", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E", "EulerGamma"], "\[CapitalNu]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9612297904869337`*^9, 3.961229792449575*^9}, 
   3.961230860951322*^9, {3.9612356074158974`*^9, 
   3.961235612416439*^9}},ExpressionUUID->"c7ea5f67-689c-40b7-8d97-\
134c93fe374c"]
},
WindowSize->{1080, 607.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dd664873-ea4e-47d9-ade2-8acb80ecac6a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 592, 18, 37, "Input",ExpressionUUID->"4dff628b-f8de-b344-ae37-68cd8e016aa6"],
Cell[1153, 40, 409, 7, 28, "Input",ExpressionUUID->"5cde31da-06b5-4a65-ab8a-42360c4058b4"],
Cell[1565, 49, 35226, 849, 1495, "Input",ExpressionUUID->"473d5d9e-d5d5-48b8-b50e-48b848518ac1"],
Cell[36794, 900, 285, 6, 28, "Input",ExpressionUUID->"c41104cc-3036-4b90-af96-881cf012ba1e"],
Cell[37082, 908, 32074, 813, 1341, "Input",ExpressionUUID->"c7ea5f67-689c-40b7-8d97-134c93fe374c"]
}
]
*)


